Separating baryons and dark matter in cluster cores: a full 2-D lensing and dynamic analysis of Abell 383 and MS2137-23

(abridged) We utilize existing imaging and spectroscopic data for the galaxy clusters MS2137-23 and Abell 383 to present improved measures of the distribution of dark and baryonic material in the clusters' central regions. Our method, based on the combination of gravitational lensing and dynamical data, is uniquely capable of separating the distribution of dark and baryonic components at scales below 100 kpc. We find a variety of strong lensing models fit the available data, including some with dark matter profiles as steep as expected from recent simulations. However, when combined with stellar velocity dispersion data for the brightest member, shallower inner slopes than predicted by numerical simulations are preferred. For Abell 383, the preferred shallow inner slopes are statistically a good fit only when the multiple image position uncertainties associated with our lens model are assumed to be 0\farcs5, to account for unknown substructure. No statistically satisfactory fit was obtained matching both the multiple image lensing data and the velocity dispersion profile of the brightest cluster galaxy in MS2137-23. This suggests that the mass model we are using, which comprises a pseudo-elliptical generalized NFW profile and a brightest cluster galaxy component may inadequately represent the inner cluster regions. This may plausibly arise due to halo triaxiality or by the gravitational interaction of baryons and dark matter in cluster cores. However, the progress made via this detailed study highlights the key role that complementary observations of lensed features and stellar dynamics offer in understanding the interaction between dark and baryonic matter on non-linear scales in the central regions of clusters.

==> doarxiv.sh <==
rm -f astrophnew.tar*
rm -f ms.pdf
rm -f ms.ps
rm -f *~*
rm -f body.tmp
tar cvf astrophnew.tar .
gzip astrophnew.tar


==> dolatex.sh <==
latex ms
bibtex ms
latex ms
latex ms
dvips -t letter -z -R -K1 ms.dvi -o
ps2pdf ms.ps ms.pdf
#gv ms.ps &

